Hybrid AI-Physical Modeling for Penetration Bias Correction in X-band InSAR DEMs: A Greenland Case Study

Digital elevation models derived from Interferometric Synthetic Aperture Radar (InSAR) data over glacial and snow-covered regions often exhibit systematic elevation errors, commonly termed "penetration bias." We leverage existing physics-based models and propose an integrated correction framework that combines parametric physical modeling with machine learning. We evaluate the approach across three distinct training scenarios - each defined by a different set of acquisition parameters - to assess overall performance and the model's ability to generalize. Our experiments on Greenland's ice sheet using TanDEM-X data show that the proposed hybrid model corrections significantly reduce the mean and standard deviation of DEM errors compared to a purely physical modeling baseline. The hybrid framework also achieves significantly improved generalization than a pure ML approach when trained on data with limited diversity in acquisition parameters.

==> cleanup-figures.sh <==
#!/bin/bash
# filepath: cleanup-figures.sh

# Get list of used files directly from tex files
USED_FILES=($(grep -h -R -oE "figures/[^}]+\.(pdf|png)" ./**/*.tex))

# Print found references for verification
echo "Found these referenced figures:"
printf '%s\n' "${USED_FILES[@]}"
echo "----------------------------"

# Find all PDF and PNG files in figures directory
find figures -type f \( -name "*.pdf" -o -name "*.png" \) | while read file; do
    # Check if file is in used files list
    is_used=0
    for used_file in "${USED_FILES[@]}"; do
        if [ "$file" = "$used_file" ]; then
            is_used=1
            break
        fi
    done
    
    # If file is not used, remove it
    if [ $is_used -eq 0 ]; then
        echo "Removing unused file: $file"
        rm "$file"
    fi
done

==> sync-images.sh <==



rsync -a --progress \
    --include="model-exp-nofilter-hoa-select-all-20250218-103605.928/*" \
    --include="model-weibull-nofilter-hoa-all-20250209-151953.598/*" \
    --include="model-mlp-20250207-151457.688/*" \
    --include="model-exp-nofilter-hoa-select-20250210-003012.268/*" \
    --include="model-weibull-nofilter-hoa-select-20250209-151953.597/*" \
    --include="model-mlp-20250208-094305.578/*" \
    --include="model-exp-nofilter-hoa-select-above-70-20250218-102852.075/*" \
    --include="model-weibull-nofilter-hoa-select-above-70-20250212-202320.154/*" \
    --include="model-mlp-20250214-102531.652/*" \
    --exclude="*" \
    terrabyte:/dss/dsshome1/01/di93sif/pn49co-dss-0001/di93sif/DeepSAR_ice/TDX-NC-v5/results \
    ./figures


rsync -a --progress \
    --exclude=".ipynb_checkpoints/" \
    --exclude="*/.ipynb_checkpoints/" \
    --include="*/" \
    --include="*.pdf" \
    --include="*.png" \
    --exclude="*" \
    terrabyte:/dss/dsshome1/01/di93sif/pn49co-dss-0001/di93sif/ice/pydeepsar/docs/source/notebooks/paper-figures/ \
    ./figures/maps

